Gravitoelectric dynamical tides at second post-Newtonian order

We present a gravitoelectric quadrupolar dynamical tidal-interaction Hamiltonian for a compact binary system, that is valid to second order in the post-Newtonian expansion. Our derivation uses the diagrammatic effective field theory approach, and involves Feynman integrals up to two loops, evaluated with the dimensional regularization scheme. We also derive the effective Hamiltonian for adiabatic tides, obtained by taking the appropriate limit of the dynamical effective Hamiltonian, and we check its validity by verifying the complete Poincar\'e algebra. In the adiabatic limit, we also calculate two gauge-invariant observables, namely, the binding energy for a circular orbit and the scattering angle in a hyperbolic scattering. Our results are important for developing accurate gravitational waveform models for neutron-star binaries for present and future gravitational-wave observatories.

==> anc/Hamiltonian-AT.m <==
(* ::Package:: *)

(*
======================================================================
Gravitoelectric dynamical tides at second post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, H. O. Silva, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Hamiltonian as 
reported in equation (5.4). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative action on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
_x : position of the compact object
_p : linear momentum of the compact object
_n : seperation between the 1st and 2nd compact object (x1 - x2)/r
_r : seperation between the 1st and 2nd compact object (r = |x1 - x2|)
_\[Lambda]Q : tidal deformibility of the compact object

In order to obtain the Hamiltonian at different orders one has to select the coeficient of the cInv and/or NQ.
*)


-((G*m[LI[WL[1]]]*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]]) + 
 (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]/m[LI[WL[1]]] + 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]/m[LI[WL[2]]])/2 - 
 (3*G^2*NQ*(m[LI[WL[2]]]^2*\[Lambda]Q[LI[WL[1]]] + 
    m[LI[WL[1]]]^2*\[Lambda]Q[LI[WL[2]]]))/(2*r[LI[WL[1]], LI[WL[2]]]^6) + 
 cInv^2*((G^2*(m[LI[WL[1]]]^2*m[LI[WL[2]]] + m[LI[WL[1]]]*m[LI[WL[2]]]^2))/
    (2*r[LI[WL[1]], LI[WL[2]]]^2) - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
     2/(8*m[LI[WL[1]]]^3) - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2/
    (8*m[LI[WL[2]]]^3) + 
   G*((Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/
      (2*r[LI[WL[1]], LI[WL[2]]]) + 
     ((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
        m[LI[WL[1]]] + 7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
       (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        m[LI[WL[2]]])/(2*r[LI[WL[1]], LI[WL[2]]])) + 
   NQ*((3*G^3*(5*m[LI[WL[1]]]*m[LI[WL[2]]]^2*\[Lambda]Q[LI[WL[1]]] + 
        7*m[LI[WL[2]]]^3*\[Lambda]Q[LI[WL[1]]] + m[LI[WL[1]]]^2*
         (7*m[LI[WL[1]]] + 5*m[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]]))/
      (2*r[LI[WL[1]], LI[WL[2]]]^7) + 
     G^2*((9*((m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            \[Lambda]Q[LI[WL[1]]])/m[LI[WL[1]]]^2 - 
          (2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[1]]])/m[LI[WL[1]]] + 2*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
           \[Lambda]Q[LI[WL[1]]] + 2*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
           \[Lambda]Q[LI[WL[2]]] - (2*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[2]]])/m[LI[WL[2]]] + 
          (m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            \[Lambda]Q[LI[WL[2]]])/m[LI[WL[2]]]^2))/
        (2*r[LI[WL[1]], LI[WL[2]]]^8) + 
       (3*((-5*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            \[Lambda]Q[LI[WL[1]]])/m[LI[WL[1]]]^2 + 
          (12*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[1]]])/m[LI[WL[1]]] - 
          6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[1]]] + 
          6*(-Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + 
            (2*m[LI[WL[1]]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])/
             m[LI[WL[2]]])*\[Lambda]Q[LI[WL[2]]] - 
          (5*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
            \[Lambda]Q[LI[WL[2]]])/m[LI[WL[2]]]^2))/
        (4*r[LI[WL[1]], LI[WL[2]]]^6)))) + 
 cInv^4*((G^3*(-2*m[LI[WL[1]]]^3*m[LI[WL[2]]] - m[LI[WL[2]]]^2*
       (5*m[LI[WL[1]]]^2 + 2*m[LI[WL[1]]]*m[LI[WL[2]]])))/
    (4*r[LI[WL[1]], LI[WL[2]]]^3) + 
   (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3/m[LI[WL[1]]]^5 + 
     Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3/m[LI[WL[2]]]^5)/16 + 
   G^2*(-1/2*(m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 + 
        m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2)/
       (m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^4) + 
     ((11*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
        m[LI[WL[1]]] + m[LI[WL[2]]]*
        (17*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
         28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]) + 
       (11*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        m[LI[WL[2]]] + m[LI[WL[1]]]*
        (-28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
         17*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^2)) + 
   G*((-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2)/
      (8*m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]) + 
     ((4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           p[LI[WL[1]], -i]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/
        m[LI[WL[1]]]^2 + (4*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/m[LI[WL[2]]]^2 + 
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
         12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        (m[LI[WL[1]]]*m[LI[WL[2]]]))/(8*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2 + 
       m[LI[WL[1]]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (-4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
           (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
            m[LI[WL[2]]]) + (m[LI[WL[1]]]*(-2*m[LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 - 4*m[LI[WL[1]]]*
             m[LI[WL[2]]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 5*m[LI[WL[1]]]^2*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2))/m[LI[WL[2]]]^3))/
      (8*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]])) + 
   NQ*((-3*G^4*(14*m[LI[WL[2]]]^3*(96*m[LI[WL[1]]] + 55*m[LI[WL[2]]])*
         \[Lambda]Q[LI[WL[1]]] + 770*m[LI[WL[1]]]^4*\[Lambda]Q[LI[WL[2]]] + 
        1344*m[LI[WL[1]]]^3*m[LI[WL[2]]]*\[Lambda]Q[LI[WL[2]]] + 
        365*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*(\[Lambda]Q[LI[WL[1]]] + 
          \[Lambda]Q[LI[WL[2]]])))/(56*r[LI[WL[1]], LI[WL[2]]]^8) + 
     G^3*((-3*(108*m[LI[WL[2]]]^5*r[LI[WL[1]], LI[WL[2]]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
           \[Lambda]Q[LI[WL[1]]] + 2*m[LI[WL[1]]]*m[LI[WL[2]]]^4*
           r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]*(10*r[LI[WL[1]], LI[WL[2]]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]] - 
            133*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]])*\[Lambda]Q[LI[WL[1]]] + 108*m[LI[WL[1]]]^5*
           r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[2]]] + 
          2*m[LI[WL[1]]]^4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
           (-133*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]] + 10*r[LI[WL[1]], LI[WL[2]]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])*
           \[Lambda]Q[LI[WL[2]]] + m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*
           (m[LI[WL[2]]]*(-70*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[
                LI[WL[1]]] + 263*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*\[Lambda]Q[
                LI[WL[1]]] + 117*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*\[Lambda]Q[
                LI[WL[2]]]) + m[LI[WL[1]]]*(117*r[LI[WL[1]], LI[WL[2]]]^
                2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
               \[Lambda]Q[LI[WL[1]]] + 263*r[LI[WL[1]], LI[WL[2]]]^2*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
               \[Lambda]Q[LI[WL[2]]] - 70*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[
                LI[WL[2]]]))))/(8*m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*
         r[LI[WL[1]], LI[WL[2]]]^9) + 
       (3*(90*m[LI[WL[2]]]^5*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
           \[Lambda]Q[LI[WL[1]]] + 2*m[LI[WL[1]]]*m[LI[WL[2]]]^4*
           (28*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
            115*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
           \[Lambda]Q[LI[WL[1]]] + 90*m[LI[WL[1]]]^5*
           Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[2]]] + 
          2*m[LI[WL[1]]]^4*m[LI[WL[2]]]*(-115*Scalar[p[LI[WL[1]], i]*p[
                LI[WL[2]], -i]] + 28*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                i]])*\[Lambda]Q[LI[WL[2]]] + m[LI[WL[1]]]^2*m[LI[WL[2]]]^2*
           (m[LI[WL[2]]]*(-114*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
               \[Lambda]Q[LI[WL[1]]] + 131*Scalar[p[LI[WL[2]], -i]*
                 p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[1]]] + 51*Scalar[
                p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]]) + 
            m[LI[WL[1]]]*(51*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
               \[Lambda]Q[LI[WL[1]]] + (131*Scalar[p[LI[WL[1]], -i]*
                   p[LI[WL[1]], i]] - 114*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                    -i]])*\[Lambda]Q[LI[WL[2]]]))))/(8*m[LI[WL[1]]]^2*
         m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^7)) + 
     G^2*((9*(-((m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^4*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^4*
             \[Lambda]Q[LI[WL[1]]])/m[LI[WL[1]]]^4) + 
          (4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            \[Lambda]Q[LI[WL[1]]])/m[LI[WL[1]]]^3 - 
          (m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^4*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^4*
            \[Lambda]Q[LI[WL[2]]])/m[LI[WL[2]]]^4 - 
          (10*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] + 
            7*r[LI[WL[1]], LI[WL[2]]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^4*\[Lambda]Q[LI[WL[2]]])/m[LI[WL[1]]]^2 + 
          (12*(r[LI[WL[1]], LI[WL[2]]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^3*\[Lambda]Q[LI[WL[1]]] + 
             r[LI[WL[1]], LI[WL[2]]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[2]]]))/
           (m[LI[WL[1]]]*m[LI[WL[2]]]) + (r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            (4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[2]]] - 
             m[LI[WL[2]]]*(7*r[LI[WL[1]], LI[WL[2]]]^2*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
                \[Lambda]Q[LI[WL[1]]] + 10*r[LI[WL[1]], LI[WL[2]]]^2*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
                \[Lambda]Q[LI[WL[2]]])))/m[LI[WL[2]]]^3))/
        (2*r[LI[WL[1]], LI[WL[2]]]^10) + 
       (9*((-5*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2*
            \[Lambda]Q[LI[WL[1]]])/m[LI[WL[1]]]^4 + 
          (32*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[1]]])/
           m[LI[WL[1]]]^3 - (5*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[
                LI[WL[2]], i]]^2*\[Lambda]Q[LI[WL[2]]])/m[LI[WL[2]]]^4 + 
          (40*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[1]]] + 
             Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[2]]]))/
           (m[LI[WL[1]]]*m[LI[WL[2]]]) - 
          (4*(10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[
                WL[1]]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              (5*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[
                 LI[WL[1]]] + 2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                \[Lambda]Q[LI[WL[2]]])))/m[LI[WL[1]]]^2 + 
          (32*m[LI[WL[1]]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[2]]] - 
            4*m[LI[WL[2]]]*(2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2*
               \[Lambda]Q[LI[WL[1]]] + 10*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                   -i]]^2*\[Lambda]Q[LI[WL[2]]] + 5*Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
               \[Lambda]Q[LI[WL[2]]]))/m[LI[WL[2]]]^3))/
        (16*r[LI[WL[1]], LI[WL[2]]]^6) + 
       (9*((3*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
            Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*\[Lambda]Q[LI[WL[1]]])/
           m[LI[WL[1]]]^4 + (3*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[LI[WL[2]]])/
           m[LI[WL[2]]]^4 - (8*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            (r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
             r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])*
            \[Lambda]Q[LI[WL[2]]])/m[LI[WL[2]]]^3 - 
          (2*(5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              \[Lambda]Q[LI[WL[1]]] + 5*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[LI[WL[2]]] + 
             12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] + 
               r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2*\[Lambda]Q[LI[WL[2]]])))/
           (m[LI[WL[1]]]*m[LI[WL[2]]]) + 
          (2*(2*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*(r[LI[WL[1]], LI[WL[2]]]*Scalar[
                 p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], 
                   LI[WL[2]], i]*p[LI[WL[2]], -i]] + 5*r[LI[WL[1]], 
                 LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                   -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
              \[Lambda]Q[LI[WL[2]]] + Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                 i]]*(6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] + 
               5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2*\[Lambda]Q[LI[WL[2]]])))/
           m[LI[WL[2]]]^2 + (2*(-4*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              (r[LI[WL[1]], LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                   i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
               r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]])*
              \[Lambda]Q[LI[WL[1]]] + m[LI[WL[1]]]*(10*r[LI[WL[1]], 
                  LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                   -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*\[Lambda]Q[
                 LI[WL[1]]] + 2*r[LI[WL[1]], LI[WL[2]]]^2*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
                Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*\[Lambda]Q[
                 LI[WL[1]]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                (5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], 
                      i]*p[LI[WL[2]], -i]]^2*\[Lambda]Q[LI[WL[1]]] + 
                 6*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], 
                      i]*p[LI[WL[1]], -i]]^2*\[Lambda]Q[LI[WL[2]]]))))/
           m[LI[WL[1]]]^3))/(4*r[LI[WL[1]], LI[WL[2]]]^8))))


==> anc/Hamiltonian-DT.m <==
(* ::Package:: *)

(*
======================================================================
Gravitoelectric dynamical tides at second post-Newtonian order
======================================================================
Authors
M. K. Mandal, P. Mastrolia, H. O. Silva, R. Patil, J. Steinhoff
======================================================================

This file contains the analytic expressions of the Hamiltonian as 
reported in equation (4.4). 

The vectors and tensors in the following expression are defined 
according to the Mathematica package EFTofPNG (arXiv:1705.06309).
i.e. 
WL head is used to notify the compact object label and 
DT head is used to notify the order of time dervative action on the quantity.

The quantities in the following expression are defined as follows,
1/cInv : velocity of light
G : Newton's constant
NQ : order of tidal variables appearing in the expression
_m : mass of the compact object
_x : position of the compact object
_p : linear momentum of the compact object
_n : seperation between the 1st and 2nd compact object (x1 - x2)/r
_r : seperation between the 1st and 2nd compact object (r = |x1 - x2|)
_Q : Quadrupole tensor of the compact object
_SQ : Quadrupole spin tensor of the compact object as defined in equation (2.8)
_MQ : Quadrupole mass tensor of the compact object as defined in equation (2.9)

In order to obtain the Hamiltonian at different orders one has to select the coeficient of the cInv and/or NQ.
*)


- (G*m[LI[WL[1]]]*m[LI[WL[2]]])/r[LI[WL[1]], LI[WL[2]]] + 
 (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]/m[LI[WL[1]]] + 
   Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]/m[LI[WL[2]]])/2 + 
 NQ*(MQ[LI[WL[1]], LI[DT[0]]] + MQ[LI[WL[2]], LI[DT[0]]] - 
   (3*G*(m[LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
      m[LI[WL[1]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
          i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/
    (2*r[LI[WL[1]], LI[WL[2]]]^3)) + 
 cInv^2*((G^2*(m[LI[WL[1]]]^2*m[LI[WL[2]]] + m[LI[WL[1]]]*m[LI[WL[2]]]^2))/
    (2*r[LI[WL[1]], LI[WL[2]]]^2) - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
     2/(8*m[LI[WL[1]]]^3) - Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2/
    (8*m[LI[WL[2]]]^3) + 
   G*((Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/
      (2*r[LI[WL[1]], LI[WL[2]]]) + 
     ((-3*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
        m[LI[WL[1]]] + 7*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
       (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        m[LI[WL[2]]])/(2*r[LI[WL[1]], LI[WL[2]]])) + 
   NQ*(-1/2*(MQ[LI[WL[1]], LI[DT[0]]]*Scalar[p[LI[WL[1]], -i]*
          p[LI[WL[1]], i]])/m[LI[WL[1]]]^2 - 
     (MQ[LI[WL[2]], LI[DT[0]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
      (2*m[LI[WL[2]]]^2) + 
     (G^2*((15*m[LI[WL[1]]]*m[LI[WL[2]]]*(Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[2]], LI[DT[0]], -i, -i1]]))/4 + 
        6*(m[LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
          m[LI[WL[1]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
              LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
      r[LI[WL[1]], LI[WL[2]]]^4 + 
     G*((-(m[LI[WL[2]]]*MQ[LI[WL[1]], LI[DT[0]]]) - m[LI[WL[1]]]*
          MQ[LI[WL[2]], LI[DT[0]]])/r[LI[WL[1]], LI[WL[2]]] + 
       (3*((6*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/m[LI[WL[1]]]^2 + 
          (-4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[
                LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            4*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*(-2*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]))/m[LI[WL[1]]] + 
          (6*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                -i1]] + m[LI[WL[2]]]*(5*r[LI[WL[1]], LI[WL[2]]]^2*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 4*r[LI[WL[1]], 
                LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                  -i]]*(r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                    -i, -i1]] - 2*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]]) - 4*r[LI[WL[1]], LI[WL[2]]]^2*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]))/m[LI[WL[2]]]^2))/
        (4*r[LI[WL[1]], LI[WL[2]]]^5) + 
       (m[LI[WL[2]]]*(-9*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
           6*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] + 6*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]]) + m[LI[WL[1]]]*
          (24*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] + (m[LI[WL[1]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/m[LI[WL[2]]]) + 
           6*(2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                 LI[DT[0]], -i, -i1]] - 2*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                 -i1]] - Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                LI[DT[0]], -i, -i1]]) - (m[LI[WL[1]]]*
             (3*m[LI[WL[1]]]*(3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
                2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]]) + 8*m[LI[WL[2]]]^2*(
                r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
                r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
              6*m[LI[WL[2]]]*(2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                    i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + Scalar[
                 p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] - 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                   Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + m[LI[WL[1]]]*
                 r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
            m[LI[WL[2]]]^2))/(4*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^
          3)))) + 
 cInv^4*((G^3*(-2*m[LI[WL[1]]]^3*m[LI[WL[2]]] - m[LI[WL[2]]]^2*
       (5*m[LI[WL[1]]]^2 + 2*m[LI[WL[1]]]*m[LI[WL[2]]])))/
    (4*r[LI[WL[1]], LI[WL[2]]]^3) + 
   (Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^3/m[LI[WL[1]]]^5 + 
     Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^3/m[LI[WL[2]]]^5)/16 + 
   G^2*(-1/2*(m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2 + 
        m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2)/
       (m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]^4) + 
     ((11*m[LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]])/
        m[LI[WL[1]]] + m[LI[WL[2]]]*
        (17*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]] - 
         28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]) + 
       (11*m[LI[WL[1]]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        m[LI[WL[2]]] + m[LI[WL[1]]]*
        (-28*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
         17*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]))/
      (4*r[LI[WL[1]], LI[WL[2]]]^2)) + 
   G*((-3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2)/
      (8*m[LI[WL[1]]]*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]) + 
     ((4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           p[LI[WL[1]], -i]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])/
        m[LI[WL[1]]]^2 + (4*r[LI[WL[1]], LI[WL[2]]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
         Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/m[LI[WL[2]]]^2 + 
       (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2 - 
         12*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 
         r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]^2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
        (m[LI[WL[1]]]*m[LI[WL[2]]]))/(8*r[LI[WL[1]], LI[WL[2]]]^3) + 
     (5*m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^2 + 
       m[LI[WL[1]]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          (-4*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] - 
           (3*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])/
            m[LI[WL[2]]]) + (m[LI[WL[1]]]*(-2*m[LI[WL[2]]]^2*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2 - 4*m[LI[WL[1]]]*
             m[LI[WL[2]]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]] + 5*m[LI[WL[1]]]^2*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2))/m[LI[WL[2]]]^3))/
      (8*m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]])) + 
   NQ*((3*((MQ[LI[WL[1]], LI[DT[0]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]^
           2)/m[LI[WL[1]]]^4 + (MQ[LI[WL[2]], LI[DT[0]]]*
          Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]^2)/m[LI[WL[2]]]^4))/8 - 
     (3*G^3*(m[LI[WL[1]]]*m[LI[WL[2]]]^2*
         (483*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
          95*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + m[LI[WL[1]]]^2*m[LI[WL[2]]]*
         (95*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
          483*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
        266*(m[LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
          m[LI[WL[1]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], 
              LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
      (56*r[LI[WL[1]], LI[WL[2]]]^5) + 
     G^2*((m[LI[WL[2]]]^2*MQ[LI[WL[1]], LI[DT[0]]] + m[LI[WL[1]]]^2*
          MQ[LI[WL[2]], LI[DT[0]]] + 3*m[LI[WL[1]]]*m[LI[WL[2]]]*
          (MQ[LI[WL[1]], LI[DT[0]]] + MQ[LI[WL[2]], LI[DT[0]]]))/
        (2*r[LI[WL[1]], LI[WL[2]]]^2) + 
       (3*(-(r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              p[LI[WL[2]], -i]]*(358*r[LI[WL[1]], LI[WL[2]]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]] + 
             161*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]])*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
               -i1]]) - (144*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]])/m[LI[WL[1]]]^2 - 
          r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             p[LI[WL[1]], -i]]*(161*r[LI[WL[1]], LI[WL[2]]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]] + 
            358*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]])*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
          (m[LI[WL[2]]]*(4*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[1]], -i]]*(53*r[LI[WL[1]], LI[WL[2]]]*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]] + 15*
                r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], -i]])*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                 -i1]] + 112*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                 -i1]] + 93*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 4*r[LI[WL[1]], LI[WL[2]]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              (75*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 45*
                r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 59*
                r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
           m[LI[WL[1]]] - (144*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              Q[LI[WL[2]], LI[DT[0]], -i, -i1]])/m[LI[WL[2]]]^2 + 
          4*(r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]*(61*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 29*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] + 77*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) + r[LI[WL[1]], LI[WL[2]]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             (77*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              29*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
              61*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])) + 
          (m[LI[WL[1]]]*(93*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 4*r[LI[WL[1]], LI[WL[2]]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (15*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]] + 53*r[LI[WL[1]], LI[WL[2]]]*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]])*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 112*r[LI[WL[1]], 
                LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                 -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 4*r[LI[WL[1]], LI[WL[2]]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              (59*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 45*
                r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 75*
                r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
           m[LI[WL[2]]]))/(16*r[LI[WL[1]], LI[WL[2]]]^6) + 
       (393*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
            Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
         368*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
             -i, -i1]] + 168*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
            Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
         393*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
            Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
         346*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
         168*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], 
             -i, -i1]] - 368*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
            Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
         (72*m[LI[WL[1]]]^2*(3*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            2*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                -i, -i1]]))/m[LI[WL[2]]]^2 + 
         (8*m[LI[WL[2]]]^2*(27*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            18*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                LI[DT[0]], -i, -i1]] - 10*m[LI[WL[1]]]*r[LI[WL[1]], 
              LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
               SQ[LI[WL[1]], LI[DT[0]], -i, -i1]]))/m[LI[WL[1]]]^2 + 
         112*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
            SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] - 92*m[LI[WL[1]]]*
          r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            p[LI[WL[1]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
         (m[LI[WL[2]]]*(Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (176*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                  i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 149*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
            4*(159*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 49*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + 78*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 43*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 30*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 23*m[LI[WL[1]]]*r[LI[WL[1]], 
                LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 28*m[LI[WL[1]]]*r[
                LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          m[LI[WL[1]]] + 120*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
            SQ[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
         (m[LI[WL[1]]]*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              (149*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
                   i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 176*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
             4*(43*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] - 159*Scalar[p[LI[WL[1]], i]*
                  p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]] - 78*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                  Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 49*Scalar[
                 p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]])) + 80*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
              SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])/m[LI[WL[2]]])/
        (16*r[LI[WL[1]], LI[WL[2]]]^4)) + 
     G*((3*m[LI[WL[2]]]*MQ[LI[WL[1]], LI[DT[0]]]*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]] + (m[LI[WL[1]]]*(m[LI[WL[2]]]*MQ[LI[WL[1]], 
              LI[DT[0]]]*(m[LI[WL[2]]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], 
                  -i]] - 4*m[LI[WL[1]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                  i]]) + MQ[LI[WL[2]], LI[DT[0]]]*(-4*m[LI[WL[2]]]^2*Scalar[
                p[LI[WL[1]], -i]*p[LI[WL[1]], i]] + m[LI[WL[1]]]*m[LI[WL[2]]]*
               Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]] + 3*m[LI[WL[1]]]^
                2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]])))/m[LI[WL[2]]]^2)/
        (2*m[LI[WL[1]]]^2*r[LI[WL[1]], LI[WL[2]]]) - 
       (15*(m[LI[WL[1]]]^3*r[LI[WL[1]], LI[WL[2]]]^3*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]^3*
           (7*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[
                LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            8*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]]) + 
          m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^3*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^3*
           (7*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[
                LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            8*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
          4*m[LI[WL[1]]]^2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
           (2*r[LI[WL[1]], LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            4*r[LI[WL[1]], LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
            3*r[LI[WL[1]], LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) - 
          4*m[LI[WL[1]]]*m[LI[WL[2]]]^2*r[LI[WL[1]], LI[WL[2]]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
           (-3*r[LI[WL[1]], LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            4*r[LI[WL[1]], LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            2*r[LI[WL[1]], LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[
                LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
        (16*m[LI[WL[1]]]^3*m[LI[WL[2]]]^3*r[LI[WL[1]], LI[WL[2]]]^7) + 
       (3*(-(m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
            (5*r[LI[WL[1]], LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], 
                 i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + r[LI[WL[1]], LI[WL[2]]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                 -i, -i1]])) - (m[LI[WL[1]]]^5*r[LI[WL[1]], LI[WL[2]]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
            (5*r[LI[WL[1]], LI[WL[2]]]*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], 
                 i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + r[LI[WL[1]], LI[WL[2]]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]]))/m[LI[WL[2]]]^4 + (2*m[LI[WL[1]]]^4*
            (2*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              (5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                   -i1]] + r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], 
                   LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], 
                   LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]]) + r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[2]], -i]]*(5*r[LI[WL[1]], LI[WL[2]]]*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                   LI[DT[0]], -i, -i1]] - 4*r[LI[WL[1]], LI[WL[2]]]*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]] + 4*r[LI[WL[1]], LI[WL[2]]]*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]]) - 2*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]]))/m[LI[WL[2]]]^3 + 
          (m[LI[WL[1]]]^3*(Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
              (15*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]] - 4*(r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                   n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                   n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                     LI[DT[0]], -i, -i1]] + r[LI[WL[1]], LI[WL[2]]]*
                  Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                  (2*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                       i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                       -i1]] + r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                       LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                       -i, -i1]]))) + 10*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], 
                 -i, -i1]] + 4*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
                (-10*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], 
                      i]*p[LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], 
                     i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                     -i, -i1]] + 4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                   n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                   n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], 
                     LI[DT[0]], -i, -i1]] + r[LI[WL[1]], LI[WL[2]]]^2*
                  Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
                  Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                    Q[LI[WL[2]], LI[DT[0]], -i, -i1]]) + r[LI[WL[1]], 
                  LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], 
                   -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                   LI[DT[0]], -i, -i1]] + r[LI[WL[1]], LI[WL[2]]]*
                Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
                (-5*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                    p[LI[WL[2]], -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                    Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 2*r[LI[WL[1]], 
                   LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                     -i]]*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                    Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 2*r[LI[WL[1]], 
                   LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
                  Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                    Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 2*m[LI[WL[1]]]*
                  r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                    p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                    p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]]))))/
           m[LI[WL[2]]]^2 + 2*m[LI[WL[1]]]*(4*r[LI[WL[1]], LI[WL[2]]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + 2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
              5*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]]) + r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*p[LI[WL[1]], -i]]*(-4*r[LI[WL[1]], LI[WL[2]]]*
               Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 2*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + 5*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] - 4*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]])) + (m[LI[WL[1]]]^2*
            (15*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], -i]*
                p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, 
                 -i1]] + 8*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[p[LI[WL[2]], -i]*
                p[LI[WL[2]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             10*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 4*r[LI[WL[1]], LI[WL[2]]]^
               2*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 4*r[LI[WL[1]], LI[WL[2]]]^
               2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                 -i, -i1]] - 8*r[LI[WL[1]], LI[WL[2]]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                 -i, -i1]] + Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
              (4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 16*
                r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 40*
                r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                   p[LI[WL[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                   -i1]]) - 8*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[p[LI[WL[1]], 
                 -i]*p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
             4*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], -i]]*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 
             20*r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]^2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*
                Q[LI[WL[2]], LI[DT[0]], -i, -i1]] - 6*m[LI[WL[1]]]*
              r[LI[WL[1]], LI[WL[2]]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
             6*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]^3*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]^2*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*
                SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]))/m[LI[WL[2]]]))/
        (8*m[LI[WL[1]]]^4*r[LI[WL[1]], LI[WL[2]]]^5) + 
       (24*m[LI[WL[1]]]*(Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] - Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]]) + m[LI[WL[2]]]*Scalar[p[LI[WL[1]], -i]*
            p[LI[WL[1]], i]]*(15*Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              Q[LI[WL[1]], LI[DT[0]], -i, -i1]] + 
           12*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
               -i, -i1]] - 10*m[LI[WL[1]]]*r[LI[WL[1]], LI[WL[2]]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
              SQ[LI[WL[1]], LI[DT[0]], -i, -i1]]) - 
         (4*m[LI[WL[1]]]^2*(12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[1]], LI[DT[0]], -i, -i1]] + 
            6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*Q[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + 2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             (3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 6*Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 2*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]]) + 4*m[LI[WL[2]]]*r[LI[WL[1]], 
              LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], -i]]*
             Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
                -i, -i1]] + Scalar[p[LI[WL[1]], -i]*p[LI[WL[1]], i]]*
             (6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 3*Scalar[p[LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 
              6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]] - 4*m[LI[WL[2]]]*r[LI[WL[1]], 
                LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*
                 SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])))/m[LI[WL[2]]] + 
         (4*m[LI[WL[1]]]^3*(-12*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]^2*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*Q[
                LI[WL[2]], LI[DT[0]], -i, -i1]] + 
            Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (6*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[1]], 
                  LI[DT[0]], -i, -i1]] - 6*Scalar[p[LI[WL[1]], -i]*
                 p[LI[WL[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 n[LI[WL[1]], LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 3*Scalar[p[LI[WL[1]], i]*p[LI[WL[1]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 4*m[LI[WL[2]]]*r[
                LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]]) + 
            2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*
             (6*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[1]], LI[DT[0]], -i, -i1]] - 3*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 
              4*m[LI[WL[2]]]*(r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], 
                    -i, -i1]] - r[LI[WL[1]], LI[WL[2]]]*Scalar[
                  n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[1]], i1]*SQ[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]])) - 2*Scalar[p[LI[WL[1]], -i]*p[
                LI[WL[1]], i]]*(3*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 2*m[LI[WL[2]]]*r[
                LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
            2*m[LI[WL[2]]]*(m[LI[WL[2]]]*MQ[LI[WL[2]], LI[DT[0]]]*
               r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                  p[LI[WL[1]], -i]]^2 - m[LI[WL[2]]]*MQ[LI[WL[1]], LI[DT[0]]]*
               r[LI[WL[1]], LI[WL[2]]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 p[LI[WL[2]], -i]] + r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]]*Scalar[
                p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[1]], LI[DT[0]], -i, 
                  -i1]] + r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*p[LI[WL[1]], -i]]*Scalar[p[LI[WL[1]], i]*
                 p[LI[WL[2]], i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]])))/
          m[LI[WL[2]]]^2 + (m[LI[WL[1]]]^4*(m[LI[WL[1]]]*
             Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*
             (15*Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
                 Q[LI[WL[2]], LI[DT[0]], -i, -i1]] + 12*Scalar[
                p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], LI[DT[0]], -i, 
                  -i1]] + 10*m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                  LI[DT[0]], -i, -i1]]) - 8*m[LI[WL[2]]]*
             (Scalar[p[LI[WL[2]], -i]*p[LI[WL[2]], i]]*(
                3*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]] + 2*m[LI[WL[2]]]*r[LI[WL[1]], 
                  LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                    i1]*SQ[LI[WL[1]], LI[DT[0]], -i, -i1]]) - 
              Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], -i]]*(
                3*Scalar[p[LI[WL[2]], i]*p[LI[WL[2]], i1]*Q[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]] + 2*m[LI[WL[2]]]*r[LI[WL[1]], 
                  LI[WL[2]]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], 
                    i1]*SQ[LI[WL[2]], LI[DT[0]], -i, -i1]]) + 
              m[LI[WL[2]]]*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*p[LI[WL[2]], -i]]*(m[LI[WL[2]]]*MQ[LI[WL[2]], 
                  LI[DT[0]]]*r[LI[WL[1]], LI[WL[2]]]*Scalar[n[LI[WL[1]], 
                    LI[WL[2]], i]*p[LI[WL[1]], -i]] - m[LI[WL[2]]]*
                 MQ[LI[WL[1]], LI[DT[0]]]*r[LI[WL[1]], LI[WL[2]]]*
                 Scalar[n[LI[WL[1]], LI[WL[2]], i]*p[LI[WL[2]], -i]] + 
                2*Scalar[p[LI[WL[1]], i]*p[LI[WL[2]], i1]*SQ[LI[WL[2]], 
                    LI[DT[0]], -i, -i1]]))))/m[LI[WL[2]]]^4)/
        (16*m[LI[WL[1]]]^4*r[LI[WL[1]], LI[WL[2]]]^3))))

